A singular minimizer of a smooth strongly polyconvex functional in two dimensions

We construct a Lipschitz, non-$C^1$ map $u\colon \mathbb{R}^2\to \mathbb{R}^6$ which is the unique global minimizer of a smooth, strongly polyconvex functional. Such an example is necessarily non-homogeneous.

==> anc/CheckInv.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2026" minor="1"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
<Hide name="Group Range"/>
</View-Properties>
<MapleNet-Properties prettyprint="3" compactdisplay="false" preplot="" helpbrowser="standard" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" writeScrollableTableTypesetting="true" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsbefore="100" plotdevice="inline" elisiontermsbefore="100" historytimestamp="false" indentamount="4" plotoutput="terminal" screenpixelheight="1200" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" elisiondigitsthreshold="10000" ansilprint="false" labelling="true" verboseproc="1" latexwidth="8.0" warnlevel="3" displayprecision="-1" elisiondigitsafter="100" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsafter="100" screenwidth="79" ansi="false" ansicolor="[]" showassumed="1" trailingsemicolon="true" errorcursor="false" screenheight="25" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[171,41,204]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[171,41,204]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="24" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans Mono" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="DejaVu Sans" foreground="[18,93,153]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="DejaVu Sans" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="11" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="16" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.2" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-input="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRJXdpdGhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGNS1GLDYlUStwcmludGxldmVsRidGL0YyLUY2Ni5RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RjUtRiw2JVEqaW50ZXJmYWNlRidGL0YyLUZVNiQtRiM2KS1GLDYlUStydGFibGVzaXplRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYHBGTy1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPRlxwLUZfbzYkUSM1MEYnRjlGZm5GOUY5RmZuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRJXdpdGhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGNS1GLDYlUStwcmludGxldmVsRidGL0YyLUY2Ni5RKiZjb2xvbmVxO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjBGJ0Y5RjUtRiw2JVEqaW50ZXJmYWNlRidGL0YyLUZVNiQtRiM2KS1GLDYlUStydGFibGVzaXplRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYHBGTy1GNjYuUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPRlxwLUZfbzYkUSM1MEYnRjlGZm5GOUY5RmZuRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSIsRidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Y7Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyQiIzVGIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbW9HRiQ2LlEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUTVpbml0aWFsaXplfmNbal0sZFtqXUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRlYvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRkk2JVEiY0YnRkxGTy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRi8vJStleGVjdXRhYmxlR0Y0Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYuUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGYHBGRkZgby1GLDYuUSIrRidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmZwRkYtSSZtZnJhY0dGJDYoLUZJNiVRIklGJ0ZMRk8tRiM2JS1GYW82JFEiMkYnRi9GTEZPLyUubGluZXRoaWNrbmVzc0dGY28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGNC1GLDYuUSI6RidGL0YyRjVGN0Y5RjtGPUY/Rl9wRmFwRkYtRkk2JVEiZEYnRkxGT0Zbb0ZccC1GaXA2KC1GSTYlRl1xL0ZNRjRGL0ZecUZjcUZlcUZocUZqcUZcckZobi1GXG82Ji1GIzYlRmBxRmRvRi9GL0Zmb0Zpb0ZccEZgb0ZicEZbcUZcckZfckZnckZccEZbcUZcckZobi1GXG82Ji1GIzYlLUZhbzYkUSIzRidGL0Zkb0YvRi9GZm9GaW9GXHBGYHFGYnAtRmlwNihGX3NGXnFGY3FGZXFGaHFGanEtRiw2LlEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZGRltxRlxyRl9yRltzRlxwLUYsNi5RKiZ1bWludXMwO0YnRi9GMkY1RjdGOUY7Rj1GP0ZlcEZncEZGRmBvRmJwRmJzRmRzRltxRlxyRmRvRi8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbW9HRiQ2LlEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUTVpbml0aWFsaXplfmNbal0sZFtqXUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRlYvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRkk2JVEiY0YnRkxGTy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRi8vJStleGVjdXRhYmxlR0Y0Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYuUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGYHBGRkZgby1GLDYuUSIrRidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmZwRkYtSSZtZnJhY0dGJDYoLUZJNiVRIklGJ0ZMRk8tRiM2JS1GYW82JFEiMkYnRi9GTEZPLyUubGluZXRoaWNrbmVzc0dGY28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGNC1GLDYuUSI6RidGL0YyRjVGN0Y5RjtGPUY/Rl9wRmFwRkYtRkk2JVEiZEYnRkxGT0Zbb0ZccC1GaXA2KC1GSTYlRl1xL0ZNRjRGL0ZecUZjcUZlcUZocUZqcUZcckZobi1GXG82Ji1GIzYlRmBxRmRvRi9GL0Zmb0Zpb0ZccEZgb0ZicEZbcUZcckZfckZnckZccEZbcUZcckZobi1GXG82Ji1GIzYlLUZhbzYkUSIzRidGL0Zkb0YvRi9GZm9GaW9GXHBGYHFGYnAtRmlwNihGX3NGXnFGY3FGZXFGaHFGanEtRiw2LlEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZGRltxRlxyRl9yRltzRlxwLUYsNi5RKiZ1bWludXMwO0YnRi9GMkY1RjdGOUY7Rj1GP0ZlcEZncEZGRmBvRmJwRmJzRmRzRltxRlxyRmRvRi8=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbW9HRiQ2LlEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUURpbml0aWFsaXplfmdlbmVyYWx+dmVjdG9yfmFbal0sYltqXUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRlYvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2MFEkZm9yRicvJSVib2xkR0ZOL0YwUSVib2xkRicvJStmb250d2VpZ2h0R0Zeb0YyRjVGN0Y5RjtGPUY/RkFGREZGLUYsNi5RIn5GJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERkYtRkk2JVEibEYnRkxGT0Zhby1GLDYwUSN0b0YnRltvRl1vRl9vRjJGNUY3RjlGO0Y9Rj9GQUZERkZGYW8tSSNtbkdGJDYkUSIzRidGL0Zhby1GLDYwUSNkb0YnRltvRl1vRl9vRjJGNUY3RjlGO0Y9Rj9GQUZERkZGUS1GSTYlUSJhRidGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiVGZG8vJStleGVjdXRhYmxlR0Y0Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYuUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGZXFGRi1GSTYlUShDb21wbGV4RidGTEZPLUZlcDYkLUYjNiktRkk2JVEieEYnRkxGT0ZkcC1GLDYuUSIsRidGL0YyL0Y2Rk5GN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGRi1GSTYlUSJ5RidGTEZPRmRwRmlwRi9GLy1GLDYuUSI6RidGL0YyRjVGN0Y5RjtGPUY/RmRxRmZxRkYtRkk2JVEiYkYnRkxGT0ZkcEZhcUZncS1GZXA2JC1GIzYpLUZJNiVRInVGJ0ZMRk9GZHBGYXItRkk2JVEidkYnRkxGT0ZkcEZpcEYvRi8tRkk2I1EhRidGUUZRLUYsNjBRJGVuZEYnRltvRl1vRl9vRjJGNUY3RjlGO0Y9Rj9GQUZERkZGYW9GXnBGaXBGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbW9HRiQ2LlEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUURpbml0aWFsaXplfmdlbmVyYWx+dmVjdG9yfmFbal0sYltqXUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRlYvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2MFEkZm9yRicvJSVib2xkR0ZOL0YwUSVib2xkRicvJStmb250d2VpZ2h0R0Zeb0YyRjVGN0Y5RjtGPUY/RkFGREZGLUYsNi5RIn5GJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERkYtRkk2JVEibEYnRkxGT0Zhby1GLDYwUSN0b0YnRltvRl1vRl9vRjJGNUY3RjlGO0Y9Rj9GQUZERkZGYW8tSSNtbkdGJDYkUSIzRidGL0Zhby1GLDYwUSNkb0YnRltvRl1vRl9vRjJGNUY3RjlGO0Y9Rj9GQUZERkZGUS1GSTYlUSJhRidGTEZPLUkobWZlbmNlZEdGJDYmLUYjNiVGZG8vJStleGVjdXRhYmxlR0Y0Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYuUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGZXFGRi1GSTYlUShDb21wbGV4RidGTEZPLUZlcDYkLUYjNiktRkk2JVEieEYnRkxGT0ZkcC1GLDYuUSIsRidGL0YyL0Y2Rk5GN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGRi1GSTYlUSJ5RidGTEZPRmRwRmlwRi9GLy1GLDYuUSI6RidGL0YyRjVGN0Y5RjtGPUY/RmRxRmZxRkYtRkk2JVEiYkYnRkxGT0ZkcEZhcUZncS1GZXA2JC1GIzYpLUZJNiVRInVGJ0ZMRk9GZHBGYXItRkk2JVEidkYnRkxGT0ZkcEZpcEYvRi8tRkk2I1EhRidGUUZRLUYsNjBRJGVuZEYnRltvRl1vRl9vRjJGNUY3RjlGO0Y9Rj9GQUZERkZGYW9GXnBGaXBGLw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LlEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUTVpbml0aWFsaXplfmVxdWF0aW9uc0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LlEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUTVpbml0aWFsaXplfmVxdWF0aW9uc0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHRjRGLw==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbW9HRiQ2MFEkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgvJSllcXVhbGl0eUdGOS1GLDYuUSJ+RicvRjNRJ25vcm1hbEYnRjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHRjEvRjNRJ2l0YWxpY0YnRk0tRiw2MFEjdG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRk0tSSNtbkdGJDYkUSIzRidGUEZNLUYsNjBRI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZILyUmZGVwdGhHRmNvLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZfbzYmRmFvRmRvRmZvL0Zpb1ElYXV0b0YnRk0tRlM2JVEiSkYnRlZGWC1JKG1mZW5jZWRHRiQ2Ji1GIzYlRlIvJStleGVjdXRhYmxlR0Y5RlBGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYuUSomY29sb25lcTtGJ0ZQRjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY3FGSy1GaG42JFEiMkYnRlAtRiw2LlEnJnNkb3Q7RidGUEY3RjpGPEY+RkBGQkZERkZGSUZLLUZTNiVRI1JlRicvRldGOUZQLUZjcDYkLUYjNi8tRlM2JVEqY29uanVnYXRlRidGVkZYLUZjcDYkLUYjNiYtRlM2JVEiY0YnRlZGWEZicEZncEZQRlBGaHEtRlM2JVEiYUYnRlZGWEZicC1GLDYuUSgmbWludXM7RidGUEY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmRzRktGY3ItRmNwNiQtRiM2Ji1GUzYlUSJkRidGVkZYRmJwRmdwRlBGUEZocS1GUzYlUSJiRidGVkZYRmJwRmdwRlBGUC1GUzYjUSFGJ0Zeby1GLDYwUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRk1GW29GZ3BGUA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbW9HRiQ2MFEkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgvJSllcXVhbGl0eUdGOS1GLDYuUSJ+RicvRjNRJ25vcm1hbEYnRjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHRjEvRjNRJ2l0YWxpY0YnRk0tRiw2MFEjdG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRk0tSSNtbkdGJDYkUSIzRidGUEZNLUYsNjBRI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZILyUmZGVwdGhHRmNvLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZfbzYmRmFvRmRvRmZvL0Zpb1ElYXV0b0YnRk0tRlM2JVEiSkYnRlZGWC1JKG1mZW5jZWRHRiQ2Ji1GIzYlRlIvJStleGVjdXRhYmxlR0Y5RlBGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYuUSomY29sb25lcTtGJ0ZQRjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY3FGSy1GaG42JFEiMkYnRlAtRiw2LlEnJnNkb3Q7RidGUEY3RjpGPEY+RkBGQkZERkZGSUZLLUZTNiVRI1JlRicvRldGOUZQLUZjcDYkLUYjNi8tRlM2JVEqY29uanVnYXRlRidGVkZYLUZjcDYkLUYjNiYtRlM2JVEiY0YnRlZGWEZicEZncEZQRlBGaHEtRlM2JVEiYUYnRlZGWEZicC1GLDYuUSgmbWludXM7RidGUEY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmRzRktGY3ItRmNwNiQtRiM2Ji1GUzYlUSJkRidGVkZYRmJwRmdwRlBGUEZocS1GUzYlUSJiRidGVkZYRmJwRmdwRlBGUC1GUzYjUSFGJ0Zeby1GLDYwUSRlbmRGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRk1GW29GZ3BGUA==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZELUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS8lKWVxdWFsaXR5R0YxLUYsNiVRImRGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0YyLyUrZXhlY3V0YWJsZUdGMUYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvRkwtRiw2JVEiYUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUZSNiYtRiM2JS1GVzYkUSIxRidGMkZaRjJGMkZmbkZpbi1GNjYuUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmRwRkwtRiw2JVEiY0YnRmVvRmdvRmlvRlxvLUYsNiVRImJGJ0Zlb0Znb0ZRLUY2Ni5RKCZtaW51cztGJ0YyRjlGO0Y9Rj9GQUZDRkVGY3BGZXBGTEZmcEZRRlxvRmlwRmlvRlxxLUYsNiVGUEZlb0Znb0Zpb0Zcb0Zib0ZRLUY2Ni5RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW9GTC1GNjYuUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGY3BGZXBGTC1JJm1mcmFjR0YkNigtRlI2JC1GIzYpLUZXNiRRIjNGJ0YyRmBwLUZXNiRRIjRGJ0YyRlxvLUYsNiVRIklGJ0Zlb0Znb0ZaRjJGMi1GIzYlLUZXNiRRIzI1RidGMkZlb0Znby8lLmxpbmV0aGlja25lc3NHRl9wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBzLyUpYmV2ZWxsZWRHRjFGXG9GYm8tRlI2Ji1GIzYlRl5yRlpGMkYyRmZuRmluLUY2Ni5RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRkxGWkYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZELUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS8lKWVxdWFsaXR5R0YxLUYsNiVRImRGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0YyLyUrZXhlY3V0YWJsZUdGMUYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmBvRkwtRiw2JVEiYUYnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUZSNiYtRiM2JS1GVzYkUSIxRidGMkZaRjJGMkZmbkZpbi1GNjYuUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmRwRkwtRiw2JVEiY0YnRmVvRmdvRmlvRlxvLUYsNiVRImJGJ0Zlb0Znb0ZRLUY2Ni5RKCZtaW51cztGJ0YyRjlGO0Y9Rj9GQUZDRkVGY3BGZXBGTEZmcEZRRlxvRmlwRmlvRlxxLUYsNiVGUEZlb0Znb0Zpb0Zcb0Zib0ZRLUY2Ni5RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkVGX29GYW9GTC1GNjYuUSomdW1pbnVzMDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGY3BGZXBGTC1JJm1mcmFjR0YkNigtRlI2JC1GIzYpLUZXNiRRIjNGJ0YyRmBwLUZXNiRRIjRGJ0YyRlxvLUYsNiVRIklGJ0Zlb0Znb0ZaRjJGMi1GIzYlLUZXNiRRIzI1RidGMkZlb0Znby8lLmxpbmV0aGlja25lc3NHRl9wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBzLyUpYmV2ZWxsZWRHRjFGXG9GYm8tRlI2Ji1GIzYlRl5yRlpGMkYyRmZuRmluLUY2Ni5RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRkxGWkYy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZmby1JI21vR0YkNjBRJGZvckYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILyUpZXF1YWxpdHlHRjktRiw2LlEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSUZLLUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0YxL0YzUSdpdGFsaWNGJ0ZNLUYsNjBRI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0ZNLUkjbW5HRiQ2JFEiM0YnRlBGTS1GLDYwUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGSC8lJmRlcHRoR0Zjby8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0YrRk0tRlM2JVEibEYnRlZGWEZNRlpGTUZnbkZNRltvRl5vLUYsNjBRI2lmRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0ZNRltwRk0tRiw2LlEiPkYnRlBGN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZlcEZLRk1GUkZNLUYsNjBRJXRoZW5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRl5vLUZTNiVRIkxGJ0ZWRlgtSShtZmVuY2VkR0YkNiYtRiM2J0ZSLUYsNi5RIixGJ0ZQRjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJ0ZLRltwLyUrZXhlY3V0YWJsZUdGOUZQRlAvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LlEqJmNvbG9uZXE7RidGUEY3RjpGPEY+RkBGQkZERmRwRmZwRkstRlM2JVEqY29uanVnYXRlRidGVkZYLUZecTYkLUYjNiYtRlM2JVEiY0YnRlZGWC1GXnE2Ji1GIzYlRlJGaHFGUEZQRmpxRl1yRmhxRlBGUC1GLDYuUScmc2RvdDtGJ0ZQRjdGOkY8Rj5GQEZCRkRGRkZJRkstRlM2JVEiYUYnRlZGWC1GXnE2Ji1GIzYlRltwRmhxRlBGUEZqcUZdci1GLDYuUSIrRidGUEY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRl90RktGanJGZ3NGYXNGY3ItRl5xNiQtRiM2JkZkc0Zdc0ZocUZQRlAtRiw2LlEoJm1pbnVzO0YnRlBGN0Y6RjxGPkZARkJGREZedEZgdEZLRmNyLUZecTYkLUYjNiYtRlM2JVEiZEYnRlZGWEZdc0ZocUZQRlBGYXMtRlM2JVEiYkYnRlZGWEZnc0ZldEZcdUZnc0Zhc0Zjci1GXnE2JC1GIzYmRl91Rl1zRmhxRlBGUC1GLDYuUSI6RidGUEY3RjpGPEY+RkBGQkZERmRwRmZwRktGXm8tRiw2MFEkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0ZNRl5wRl5vRml1Rk1GW29GXm9GaXVGTUZbb0ZmdUZeby1GUzYjUSFGJ0ZocUZQ">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZmby1JI21vR0YkNjBRJGZvckYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILyUpZXF1YWxpdHlHRjktRiw2LlEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSUZLLUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0YxL0YzUSdpdGFsaWNGJ0ZNLUYsNjBRI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0ZNLUkjbW5HRiQ2JFEiM0YnRlBGTS1GLDYwUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGSC8lJmRlcHRoR0Zjby8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0YrRk0tRlM2JVEibEYnRlZGWEZNRlpGTUZnbkZNRltvRl5vLUYsNjBRI2lmRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0ZNRltwRk0tRiw2LlEiPkYnRlBGN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZlcEZLRk1GUkZNLUYsNjBRJXRoZW5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRl5vLUZTNiVRIkxGJ0ZWRlgtSShtZmVuY2VkR0YkNiYtRiM2J0ZSLUYsNi5RIixGJ0ZQRjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJ0ZLRltwLyUrZXhlY3V0YWJsZUdGOUZQRlAvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LlEqJmNvbG9uZXE7RidGUEY3RjpGPEY+RkBGQkZERmRwRmZwRkstRlM2JVEqY29uanVnYXRlRidGVkZYLUZecTYkLUYjNiYtRlM2JVEiY0YnRlZGWC1GXnE2Ji1GIzYlRlJGaHFGUEZQRmpxRl1yRmhxRlBGUC1GLDYuUScmc2RvdDtGJ0ZQRjdGOkY8Rj5GQEZCRkRGRkZJRkstRlM2JVEiYUYnRlZGWC1GXnE2Ji1GIzYlRltwRmhxRlBGUEZqcUZdci1GLDYuUSIrRidGUEY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRl90RktGanJGZ3NGYXNGY3ItRl5xNiQtRiM2JkZkc0Zdc0ZocUZQRlAtRiw2LlEoJm1pbnVzO0YnRlBGN0Y6RjxGPkZARkJGREZedEZgdEZLRmNyLUZecTYkLUYjNiYtRlM2JVEiZEYnRlZGWEZdc0ZocUZQRlBGYXMtRlM2JVEiYkYnRlZGWEZnc0ZldEZcdUZnc0Zhc0Zjci1GXnE2JC1GIzYmRl91Rl1zRmhxRlBGUC1GLDYuUSI6RidGUEY3RjpGPEY+RkBGQkZERmRwRmZwRktGXm8tRiw2MFEkZW5kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0ZNRl5wRl5vRml1Rk1GW29GXm9GaXVGTUZbb0ZmdUZeby1GUzYjUSFGJ0ZocUZQ</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L8" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjs2JFEiMkYnRj4vJStleGVjdXRhYmxlR0ZGRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GQTYuUSomY29sb25lcTtGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZW9GWUYrRjUtRkE2LlEoJm1pbnVzO0YnRj5GREZjb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGW3BGWS1GLDYlUSJhRidGL0YyLUY2NiYtRiM2JUY6RmhuRj5GPkZqbkZdby1GQTYuUSI6RidGPkZERmNvRklGS0ZNRk9GUUZkb0Zmb0ZZRistRjY2Ji1GIzYnRjpGQC1GOzYkUSIzRidGPkZobkY+Rj5Gam5GXW9GYG9GK0ZncC1GQTYuUSIrRidGPkZERmNvRklGS0ZNRk9GUUZqb0ZccEZZRmVuLUZBNi5RJyZzZG90O0YnRj5GREZjb0ZJRktGTUZPRlFGUy9GV0ZVRlktRiw2JVEiSUYnRi9GMkZhcS1GLDYlUSJiRidGL0YyLUY2NiYtRiM2JUZlbkZobkY+Rj5Gam5GXW9GZHBGKy1GNjYmLUYjNidGZW5GQEZbcUZobkY+Rj5Gam5GXW9GYG9GK0ZfckZecS1GNjYkLUYjNilGW3FGXnEtRjs2JFEiNEYnRj5GYXFGZXFGaG5GPkY+RmFxRmhxRmBwRmRwRmhuRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkYtRjs2JFEiMkYnRj4vJStleGVjdXRhYmxlR0ZGRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GQTYuUSomY29sb25lcTtGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZW9GWUYrRjUtRkE2LlEoJm1pbnVzO0YnRj5GREZjb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGW3BGWS1GLDYlUSJhRidGL0YyLUY2NiYtRiM2JUY6RmhuRj5GPkZqbkZdby1GQTYuUSI6RidGPkZERmNvRklGS0ZNRk9GUUZkb0Zmb0ZZRistRjY2Ji1GIzYnRjpGQC1GOzYkUSIzRidGPkZobkY+Rj5Gam5GXW9GYG9GK0ZncC1GQTYuUSIrRidGPkZERmNvRklGS0ZNRk9GUUZqb0ZccEZZRmVuLUZBNi5RJyZzZG90O0YnRj5GREZjb0ZJRktGTUZPRlFGUy9GV0ZVRlktRiw2JVEiSUYnRi9GMkZhcS1GLDYlUSJiRidGL0YyLUY2NiYtRiM2JUZlbkZobkY+Rj5Gam5GXW9GZHBGKy1GNjYmLUYjNidGZW5GQEZbcUZobkY+Rj5Gam5GXW9GYG9GK0ZfckZecS1GNjYkLUYjNilGW3FGXnEtRjs2JFEiNEYnRj5GYXFGZXFGaG5GPkY+RmFxRmhxRmBwRmRwRmhuRj4=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L9" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZjby1JI21vR0YkNi5RIiNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQy8lKWVxdWFsaXR5R0Y0LUkjbWlHRiQ2JVFEc2VwYXJhdGluZ35yZWFsfmFuZH5pbWFnaW5hcnl+cGFydHNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZWLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZJNiVRI0hSRidGTEZPLUYsNi5RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZfb0ZGLUZJNiVRI1JlRicvRk1GNEYvLUkobWZlbmNlZEdGJDYkLUYjNiUtRkk2JVEiSEYnRkxGTy8lK2V4ZWN1dGFibGVHRjRGL0YvLUYsNi5RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GXm9GYG9GRi1GSTYlUSNISUYnRkxGT0Zbby1GSTYlUSNJbUYnRmRvRi9GZW9GX3BGUS1GLDYwUSRmb3JGJy8lJWJvbGRHRk4vRjBRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRl5xRjJGNUY3RjlGO0Y9Rj9GQUZERkYtRiw2LlEifkYnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGRi1GSTYlUSJzRidGTEZPRmFxLUYsNjBRI3RvRidGW3FGXXFGX3FGMkY1RjdGOUY7Rj1GP0ZBRkRGRkZhcS1JI21uR0YkNiRRIjNGJ0YvRmFxLUYsNjBRI2RvRidGW3FGXXFGX3FGMkY1RjdGOUY7Rj1GP0ZBRkRGRkZRRmhwRmFxLUZJNiVRImxGJ0ZMRk9GYXFGZ3FGYXFGanFGYXFGXnJGUS1GLDYwUSNpZkYnRltxRl1xRl9xRjJGNUY3RjlGO0Y9Rj9GQUZERkZGYXFGYXJGYXEtRiw2LlEiPkYnRi9GMkY1RjdGOUY7Rj1GP0Zeb0Zgb0ZGRmFxRmRxRmFxLUYsNjBRJXRoZW5GJ0ZbcUZdcUZfcUYyRjVGN0Y5RjtGPUY/RkFGREZGRlEtRkk2JVEjTFJGJ0ZMRk8tRmZvNiYtRiM2JkZkcS1GLDYuUSIsRidGL0YyL0Y2Rk5GN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGRkZhckYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW29GYW8tRmZvNiQtRiM2JS1GSTYlUSJMRidGTEZPRmBzRi9GL0ZfcC1GSTYlUSNMSUYnRkxGT0Zgc0Zbb0ZlcEZgdC1GSTYjUSFGJ0ZRLUYsNjBRJGVuZEYnRltxRl1xRl9xRjJGNUY3RjlGO0Y9Rj9GQUZERkZGYXFGZHJGUUZddUZhcUZeckZRRl11RmFxRl5yRl9wRl1wRi8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZjby1JI21vR0YkNi5RIiNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQy8lKWVxdWFsaXR5R0Y0LUkjbWlHRiQ2JVFEc2VwYXJhdGluZ35yZWFsfmFuZH5pbWFnaW5hcnl+cGFydHNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZWLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZJNiVRI0hSRidGTEZPLUYsNi5RKiZjb2xvbmVxO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZfb0ZGLUZJNiVRI1JlRicvRk1GNEYvLUkobWZlbmNlZEdGJDYkLUYjNiUtRkk2JVEiSEYnRkxGTy8lK2V4ZWN1dGFibGVHRjRGL0YvLUYsNi5RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GXm9GYG9GRi1GSTYlUSNISUYnRkxGT0Zbby1GSTYlUSNJbUYnRmRvRi9GZW9GX3BGUS1GLDYwUSRmb3JGJy8lJWJvbGRHRk4vRjBRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRl5xRjJGNUY3RjlGO0Y9Rj9GQUZERkYtRiw2LlEifkYnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGRi1GSTYlUSJzRidGTEZPRmFxLUYsNjBRI3RvRidGW3FGXXFGX3FGMkY1RjdGOUY7Rj1GP0ZBRkRGRkZhcS1JI21uR0YkNiRRIjNGJ0YvRmFxLUYsNjBRI2RvRidGW3FGXXFGX3FGMkY1RjdGOUY7Rj1GP0ZBRkRGRkZRRmhwRmFxLUZJNiVRImxGJ0ZMRk9GYXFGZ3FGYXFGanFGYXFGXnJGUS1GLDYwUSNpZkYnRltxRl1xRl9xRjJGNUY3RjlGO0Y9Rj9GQUZERkZGYXFGYXJGYXEtRiw2LlEiPkYnRi9GMkY1RjdGOUY7Rj1GP0Zeb0Zgb0ZGRmFxRmRxRmFxLUYsNjBRJXRoZW5GJ0ZbcUZdcUZfcUYyRjVGN0Y5RjtGPUY/RkFGREZGRlEtRkk2JVEjTFJGJ0ZMRk8tRmZvNiYtRiM2JkZkcS1GLDYuUSIsRidGL0YyL0Y2Rk5GN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGRkZhckYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW29GYW8tRmZvNiQtRiM2JS1GSTYlUSJMRidGTEZPRmBzRi9GL0ZfcC1GSTYlUSNMSUYnRkxGT0Zgc0Zbb0ZlcEZgdC1GSTYjUSFGJ0ZRLUYsNjBRJGVuZEYnRltxRl1xRl9xRjJGNUY3RjlGO0Y9Rj9GQUZERkZGYXFGZHJGUUZddUZhcUZeckZRRl11RmFxRl5yRl9wRl1wRi8=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L10" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L12" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVESUZGRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZFLUYsNiVRJVJhbmtGJ0YvRjItRjY2JC1GIzYlRjovJStleGVjdXRhYmxlR0ZFRkFGQUZbb0ZBRkFGW29GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSVESUZGRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZFLUYsNiVRJVJhbmtGJ0YvRjItRjY2JC1GIzYlRjovJStleGVjdXRhYmxlR0ZFRkFGQUZbb0ZBRkFGW29GQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyRLSSdSVEFCTEVHRig2JSI1Q2hDJUhcL1wkKm8kLUknTUFUUklYR0YoNiM3LDcuLUkjbW5HNiRGJi9JK21vZHVsZW5hbWVHRihGJDYjUSIyRigtRjY2I1EiMEYoRjwtRjY2I1EiMUYoRjxGPEY8RjxGPC1GNjYjUSsmdW1pbnVzMDsxRihGPEY8Ny5GPEY8LUY2NiNRIjRGKEY8RjwtRjY2I1EiM0YoRjxGPEY1RjxGPC1GNjYjUSsmdW1pbnVzMDszRig3LkY8RjwtSSVtcm93R0Y3NiQtSSNtb0dGNzYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0Y3NiRGSS1GNjYjUSMyNUYoRkItRlg2JEY/RjUtRlg2JEZGRlpGQkY/RjxGPy1GUTYkRlNGZ25GPDcuRj9GW28tRlE2JEZTRmluRjxGPEZQRkJGZ25GPEZCRj9GPDcuRjxGP0Y8Rj9GZ25GPEY8RjxGPEZCRltvRjw3LkY/RltvRjwtRjY2I1ErJnVtaW51czA7MkYoRj9GPEZCRmduRjxGPEY8Rjw3LkY1RjxGPy1GWDYkRklGNUY8RmduRj9GPEY8LUZRNiRGU0Zmb0Zib0ZbbzcuRmZvRjxGW29GYm9GPEY/RmhvRjVGZ25GQkY8Rjw3LkY8RjVGP0Y8RmZvRj9GSUY/RjwtRjY2I1ErJnVtaW51czA7NEYoRmhvRkI3LkY8RmZvRkJGPEZib0Y/RkZGaG9GP0ZJRkJGPEknTWF0cml4R0YlRigiIzU3JC1GYHA2Iy9JJCVpZEdGKEYvRmFw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L26" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L15" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L35" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
</Worksheet>
